Computer algebra in Julia

Recently, the place of the main programming language for scientific and engineering computations has been little by little taken by Julia. Some users want to work completely within the Julia framework as they work within the Python framework. There are libraries for Julia that cover the majority of scientific and engineering computations demands. The aim of this paper is to combine the usage of the Julia framework for numerical computations and for symbolic computations in mathematical modeling problems. The main functional domains determining various variants of the application of computer algebra systems are described. In each of these domains, generic representatives of computer algebra systems in Julia are distinguished. The conclusion is that it is possible (and even convenient) to use computer algebra systems within the Julia framework.

==> bib/julia-cas/fixbib.sh <==
#!/bin/bash

for i in `find . -name "*.bib"`
do
    for rc in bibtool/*.rsc
    do
	if [[ -f "$rc" ]]
	then
	    tmpfile=`mktemp -u`
	    bibtool -v -r "$rc" -i "$i" -o "$tmpfile"
	    mv "$tmpfile" "$i"
	fi
    done
done

